Distributionally Robust Language Modeling

Language models are generally trained on data spanning a wide range of topics (e.g., news, reviews, fiction), but they might be applied to an a priori unknown target distribution (e.g., restaurant reviews). In this paper, we first show that training on text outside the test distribution can degrade test performance when using standard maximum likelihood (MLE) training. To remedy this without the knowledge of the test distribution, we propose an approach which trains a model that performs well over a wide range of potential test distributions. In particular, we derive a new distributionally robust optimization (DRO) procedure which minimizes the loss of the model over the worst-case mixture of topics with sufficient overlap with the training distribution. Our approach, called topic conditional value at risk (topic CVaR), obtains a 5.5 point perplexity reduction over MLE when the language models are trained on a mixture of Yelp reviews and news and tested only on reviews.

==> figures/notebooks/Figure1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 32})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "corpus_labels = ['reviews', 'news']\n",
    "corpus_weights = [0.1, 0.9]\n",
    "corpus_colors = ['steelblue','firebrick']\n",
    "linewidth = 10\n",
    "gaussian_model = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "if gaussian_model:\n",
    "    # gaussian model\n",
    "    corpus_stats = [(5,0.5), (14,1.5)]\n",
    "    x = np.arange(0,22, 0.1)\n",
    "    bbox = (1.2, 1)\n",
    "else:\n",
    "    # non-gaussian model\n",
    "    corpus_stats = [(2,0.5), (5,1.5)]\n",
    "    x = np.arange(0,12, 0.1)\n",
    "    bbox = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "corpus_dists = [norm(mu,sigma).pdf(x) for (mu,sigma) in corpus_stats]\n",
    "train_dists = np.zeros(corpus_dists[0].shape)\n",
    "for weight, dists in zip(corpus_weights, corpus_dists):\n",
    "    train_dists+=weight*dists"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "if gaussian_model:\n",
    "    mle_dists = norm(np.sum([mu*w for (mu, sigma), w in zip(corpus_stats, corpus_weights)]), 3).pdf(x)\n",
    "    dro_dists = norm(np.mean([mu for (mu,sigma) in corpus_stats]), 5).pdf(x)\n",
    "else:\n",
    "    mle_dists = train_dists\n",
    "    dro_dists = 0.3*corpus_dists[0] + 0.7*corpus_dists[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_corpus(ax, corpus_labels, corpus_dists, corpus_weights, corpus_colors, training_dists, plot_train=False):\n",
    "    if plot_train:\n",
    "        linestyle=':'\n",
    "    else:\n",
    "        linestyle='-'\n",
    "    for label, dist, weight, color in zip(corpus_labels, corpus_dists, corpus_weights, corpus_colors):\n",
    "        ax.plot(x, 0.95*weight*dist, label=label, linewidth=linewidth, color=color, linestyle=linestyle)\n",
    "    if plot_train:\n",
    "        ax.plot(x, train_dists, label='training', color='black', linewidth=linewidth)\n",
    "    ax.set_xlabel(r'$x$')\n",
    "    ax.set_ylabel(r'$p_{x}^{train}(x)$')\n",
    "    ax.set_xlim((0,max(x)))\n",
    "    ax.set_ylim((0,max(train_dists)*1.1))\n",
    "    ax.set_xticks([])\n",
    "    ax.set_yticks([])\n",
    "    ax.axhline(linewidth=linewidth/3*2, color='black')\n",
    "    ax.axvline(linewidth=linewidth/3*4, color='black')\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.get_xaxis().tick_bottom()\n",
    "    ax.get_yaxis().tick_left()\n",
    "    leg = ax.legend(loc='upper right', bbox_to_anchor=bbox,\n",
    "                fancybox=False, shadow=False, ncol=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_models(ax, mle_dists, dro_dists):\n",
    "    ax.plot(x, mle_dists, label='MLE', color='grey', linewidth=linewidth)\n",
    "    ax.plot(x, dro_dists, label='robust', color='mediumpurple', linewidth=linewidth)\n",
    "    # plt.legend()\n",
    "    ax.set_xlabel(r'$x$')\n",
    "    ax.set_ylabel(r'$p_\\theta(x)$')\n",
    "    ax.set_xlim((0,max(x)))\n",
    "    ax.set_ylim((0,np.max([mle_dists, dro_dists])*1.1))\n",
    "    ax.set_xticks([])\n",
    "    ax.set_yticks([])\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.get_xaxis().tick_bottom()\n",
    "    ax.get_yaxis().tick_left()\n",
    "    leg = ax.legend(loc='upper right', bbox_to_anchor=bbox,\n",
    "                    fancybox=False, shadow=False, ncol=1)\n",
    "    ax.axhline(linewidth=linewidth/3*2, color='black')\n",
    "    ax.axvline(linewidth=linewidth/3*4, color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_arrow(ax):\n",
    "    ax.set_xticks([])\n",
    "    ax.set_yticks([])\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "    ax.spines['bottom'].set_visible(False)\n",
    "    ax.arrow(0.5, 0.9, 0, -0.6, width=linewidth*0.001, head_width=0.06, head_length=0.2, fc='k', ec='k', \n",
    "             in_layout=True)\n",
    "    ax.text(0.5, 0.6, r'$p_\\theta$', horizontalalignment='center',\n",
    "            verticalalignment='center', \n",
    "            bbox=dict(boxstyle='square', ec=(0,0,0), fc=(1,1,1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x720 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(3,1, figsize=(13,10), gridspec_kw={'height_ratios': [3, 2, 3]})\n",
    "plot_corpus(ax[0], corpus_labels, corpus_dists, corpus_weights, corpus_colors, train_dists, plot_train=True)\n",
    "plot_arrow(ax[1])\n",
    "plot_models(ax[2], mle_dists, dro_dists)\n",
    "# plt.subplots_adjust(hspace=0)\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(hspace=0.15)\n",
    "plt.savefig('../mle_vs_dro.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Figure2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "from matplotlib import pyplot as plt\n",
    "import matplotlib.patches as patches"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 20, 'lines.linewidth':10, 'axes.linewidth':4, 'xtick.bottom':False,\n",
    "                     'ytick.labelsize': 14, 'xtick.labelsize': 17, \n",
    "                     'ytick.left': True, 'ytick.major.size': 2, 'ytick.major.width': 0\n",
    "                    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_star = 0.1\n",
    "n_sentences = 6\n",
    "reviews = np.array([0.2,0.8,0,0,0,0])\n",
    "news = np.array([0,0,0.32,0.32,0.32,0.04])\n",
    "p = alpha_star*reviews + (1-alpha_star)*news\n",
    "mle = p\n",
    "weight = 1/3\n",
    "marg = reviews*weight +news*(1-weight)\n",
    "base = reviews*0.5 + news*0.5\n",
    "joint = np.ones(n_sentences)/n_sentences"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = ['Review', 'News', 'MLE', 'Sentence CVaR', 'Naive Topic CVaR', 'Topic CVarR']\n",
    "titles = ['Training Data', 'Training Data', 'MLE', 'Sentence CVaR', 'Naive Topic CVaR', 'Topic CVarR']\n",
    "colors = ['steelblue','firebrick'] + ['dimgray',]*4\n",
    "legends = [False, True, False, False, False, False]\n",
    "dists = [reviews*alpha_star, news*(1-alpha_star), mle, joint, marg, base]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/anaconda3/lib/python3.6/site-packages/matplotlib/figure.py:2144: UserWarning: This figure was using constrained_layout==True, but that is incompatible with subplots_adjust and or tight_layout: setting constrained_layout==False. \n",
      "  warnings.warn(\"This figure was using constrained_layout==True, \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(12,9),constrained_layout=True)\n",
    "\n",
    "gs = fig.add_gridspec(2, 1, height_ratios=[1,2.5])\n",
    "gs0 = gs[0].subgridspec(1, 3, width_ratios=[0.25, 1,0.75])\n",
    "gs1 = gs[1].subgridspec(2, 2)\n",
    "panels = [fig.add_subplot(grid) for grid in [gs0[0,1], gs1[0,0],gs1[0,1],gs1[1,0],gs1[1,1]]]\n",
    "panels = [panels[i] for i in (0,0,1,2,3,4)]\n",
    "for i, (ax, d, l, c, t, leg) in enumerate(zip(panels, dists, labels, colors, titles, legends)):\n",
    "    ax.bar(np.arange(n_sentences), d, label=l, color=c)\n",
    "    ax.set_title(t)\n",
    "    if i in (3,5):\n",
    "        ax.set_yticks([])\n",
    "    if i in (4,5):\n",
    "        ax.set_xticks(range(6))\n",
    "        ax.set_xticklabels(['A','B','C','D','E','F',])\n",
    "    else:\n",
    "        ax.set_xticks([])\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.set_ylim([0,0.3])\n",
    "    if leg:\n",
    "        ax.legend(bbox_to_anchor=(1.04,1.15))\n",
    "style = \"Simple,tail_width=0.5,head_width=4,head_length=8\"\n",
    "kw = dict(arrowstyle=style, color=\"k\")\n",
    "arrow = patches.FancyArrowPatch((n_sentences,0.08), (n_sentences-0.5, 0.04), in_layout=False, clip_on=False,\n",
    "                                arrowstyle=\"Simple,tail_width=0.5,head_width=8,head_length=8\", linewidth=2)\n",
    "panels[0].add_patch(arrow)\n",
    "panels[0].text(n_sentences+0.1, 0.05, 'ungrammatical\\nsentence')\n",
    "panels[0].set_ylabel(r'$p^{train}_x$')\n",
    "panels[0].set_xticks(range(6))\n",
    "panels[0].set_xticklabels(['A','B','C','D','E','F',])\n",
    "panels[0].set_xlabel('Sentences')\n",
    "panels[2].set_ylabel(r'$p_\\theta$', clip_on=False, size=20)\n",
    "panels[2].yaxis.set_label_coords(-0.1,-0.25)\n",
    "panels[5].set_xlabel('Sentences', clip_on=False, size=20)\n",
    "panels[5].xaxis.set_label_coords(-0,-0.25)\n",
    "fig.tight_layout()\n",
    "fig.subplots_adjust(wspace=0.05)\n",
    "plt.savefig('../example.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Sanity Checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_loss(p, pmodel, indices=(None)):\n",
    "    p = p[indices]\n",
    "    p = p/ np.sum(p)\n",
    "    pmodel = pmodel[indices]\n",
    "    return np.dot(p, -1*np.log(pmodel))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def KL_loss(p, pmodel, indices=(None)):\n",
    "    p = p[indices]\n",
    "    p = p/ np.sum(p)\n",
    "    pmodel = pmodel[indices]\n",
    "    return np.dot(p, np.log(p)-np.log(pmodel))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sanity_check(p, pmodel_list, label_list, indices):\n",
    "    print(f\"{' ':<10}\\t{'log-likelihood':<20}\\t{'KL':<10}\")\n",
    "    print(\"=============================================================\")\n",
    "    for pmodel, label in zip(pmodel_list, label_list):\n",
    "        print(f'{label:<10}\\t{log_loss(p,pmodel,indices)}\\t{KL_loss(p,pmodel,indices)}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "          \tlog-likelihood      \tKL        \n",
      "=============================================================\n",
      "MLE       \t1.4754739661152692\t-2.4336088699783433e-16\n",
      "Joint DRO \t1.791759469228055\t0.3162855031127854\n",
      "Marginal DRO\t1.6251708188879799\t0.1496968527727104\n",
      "Topic DRO \t1.8435381732837666\t0.3680642071684971\n"
     ]
    }
   ],
   "source": [
    "sanity_check(p, [mle, joint, marg, base], \n",
    "             ['MLE', 'Joint DRO', 'Marginal DRO', 'Topic DRO'],\n",
    "             range(n_sentences))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "          \tlog-likelihood      \tKL        \n",
      "=============================================================\n",
      "MLE       \t2.8029875165322338\t2.302585092994046\n",
      "Joint DRO \t1.791759469228055\t1.2913570456898673\n",
      "Marginal DRO\t1.5990147122062977\t1.09861228866811\n",
      "Topic DRO \t1.1935496040981333\t0.6931471805599453\n"
     ]
    }
   ],
   "source": [
    "sanity_check(p, [mle, joint, marg, base], \n",
    "             ['MLE', 'Joint DRO', 'Marginal DRO', 'Topic DRO'],\n",
    "             range(2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "          \tlog-likelihood      \tKL        \n",
      "=============================================================\n",
      "MLE       \t1.3279724605133845\t0.10536051565782613\n",
      "Joint DRO \t1.791759469228055\t0.5691475243724967\n",
      "Marginal DRO\t1.6280770529637225\t0.40546510810816416\n",
      "Topic DRO \t1.9157591254155037\t0.6931471805599454\n"
     ]
    }
   ],
   "source": [
    "sanity_check(p, [mle, joint, marg, base], \n",
    "             ['MLE', 'Joint DRO', 'Marginal DRO', 'Topic DRO'],\n",
    "             range(2,n_sentences))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

